The Period-Three Secondary Term in the Mean Value of $L(1/2,\chi_D)$ in the Hyperelliptic Ensemble

Let $q$ be an odd prime power. We revisit Florea's asymptotic formula for the first moment of quadratic Dirichlet $L$-functions over the odd-degree hyperelliptic ensemble $\mathcal H_{2g+1}$, and show that its secondary term is not the complete one. The square-dual generating function has three double poles of the same modulus on the secondary circle: the positive real one reproduces Florea's polynomial, while the two nonreal conjugate poles contribute at the same order. The complete secondary term is $q^{2g/3}(\alpha_{g\bmod3}g+\beta_{g\bmod3})$, with real coefficients whose dependence on the genus has minimal period exactly three, and on at least two of the three residue classes the nonreal poles contribute a term of order $gq^{2g/3}$. We also prove the formula for every odd prime power $q$, whereas Florea assumes $q\equiv1\bmod4$ throughout; this is achieved by a phase-normalized quadratic Gauss sum that restores the multiplicativity and the local evaluations her argument uses. Exact finite-ensemble moments for $q=3$ exhibit the three residue-class trends.

==> anc/M1_exact_15.json <==
{
  "1": [36, 1],
  "2": [448, 1],
  "3": [5120, 1],
  "4": [166960, 3],
  "5": [1763056, 3],
  "6": [54625184, 9],
  "7": [554831200, 9],
  "8": [5562380248, 9],
  "9": [165544269872, 27],
  "10": [4884414650416, 81],
  "11": [47692212046688, 81],
  "12": [1388466663650368, 243],
  "13": [13403192399103040, 243],
  "14": [128791663628783456, 243],
  "15": [410863786895242016, 81]
}


==> anc/period_three_q3_reproduce.py <==
#!/usr/bin/env python3
"""Reproduce the q=3 constants, CSV data, and Figure 1.

Run in this directory:
    python3 period_three_q3_reproduce.py

The Euler products are grouped by prime degree using the exact count of
monic irreducibles.  With --max-degree 200 and 100 decimal digits, the
omitted tail is far below the displayed 10 decimal places.
"""

from __future__ import annotations

import argparse
import csv
import json
from dataclasses import dataclass
from decimal import Decimal, getcontext
from pathlib import Path


def dec(value) -> Decimal:
    if isinstance(value, Decimal):
        return value
    return Decimal(str(value))


@dataclass(frozen=True)
class DComplex:
    real: Decimal
    imag: Decimal = Decimal(0)

    @staticmethod
    def coerce(value):
        return value if isinstance(value, DComplex) else DComplex(dec(value))

    def __add__(self, other):
        other = self.coerce(other)
        return DComplex(self.real + other.real, self.imag + other.imag)

    __radd__ = __add__

    def __neg__(self):
        return DComplex(-self.real, -self.imag)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        return DComplex(
            self.real * other.real - self.imag * other.imag,
            self.real * other.imag + self.imag * other.real,
        )

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = self.coerce(other)
        denominator = other.real * other.real + other.imag * other.imag
        return DComplex(
            (self.real * other.real + self.imag * other.imag) / denominator,
            (self.imag * other.real - self.real * other.imag) / denominator,
        )

    def __rtruediv__(self, other):
        return self.coerce(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return (DComplex(1) / self) ** (-exponent)
        result = DComplex(1)
        base = self
        while exponent:
            if exponent & 1:
                result = result * base
            base = base * base
            exponent >>= 1
        return result


def mobius(n: int) -> int:
    value = 1
    p = 2
    while p * p <= n:
        if n % p == 0:
            n //= p
            value = -value
            if n % p == 0:
                return 0
            while n % p == 0:
                n //= p
        p += 1
    if n > 1:
        value = -value
    return value


def prime_count(q: int, n: int) -> int:
    return sum(mobius(d) * q ** (n // d) for d in range(1, n + 1) if n % d == 0) // n


def principal_constants(q: int, max_degree: int):
    product = Decimal(1)
    log_derivative_over_logq = Decimal(0)
    for n in range(1, max_degree + 1):
        count = prime_count(q, n)
        Q = Decimal(q) ** n
        product *= (1 - 1 / (Q * (Q + 1))) ** count
        log_derivative_over_logq += count * n / (Q * (Q + 1) - 1)
    return product, log_derivative_over_logq


def local_d_and_derivative(q: int, n: int, z):
    Q = Decimal(q) ** n
    x = z ** n
    numerator = Q ** -1 - Q ** 2 * x ** 2 + Q ** 3 * (1 - Q) * x ** 4
    denominator = (Q ** 2 * x - 1) * (1 + Q * x)
    d_numerator_dx = -2 * Q ** 2 * x + 4 * Q ** 3 * (1 - Q) * x ** 3
    d_denominator_dx = Q ** 2 - Q + 2 * Q ** 3 * x
    d_value_dx = (
        d_numerator_dx * denominator - numerator * d_denominator_dx
    ) / denominator ** 2
    value = 1 + numerator / denominator
    derivative = d_value_dx * n * z ** (n - 1)
    return value, derivative


def phi_and_derivative(q: int, z, max_degree: int):
    product = DComplex(1)
    logarithmic_derivative = DComplex(0)
    for n in range(1, max_degree + 1):
        count = prime_count(q, n)
        value, derivative = local_d_and_derivative(q, n, z)
        product *= value ** count
        logarithmic_derivative += count * derivative / value

    rational = (1 - 1 / (q * z)) * (1 - q ** 3 * z ** 2) / (
        (1 - z) * (1 - q ** 2 * z)
    )
    rational_log_derivative = (
        (1 / (q * z ** 2)) / (1 - 1 / (q * z))
        - (2 * q ** 3 * z) / (1 - q ** 3 * z ** 2)
        + 1 / (1 - z)
        + q ** 2 / (1 - q ** 2 * z)
    )
    phi = rational * product
    derivative = phi * (rational_log_derivative + logarithmic_derivative)
    return phi, derivative


def periodic_coefficients(q: int, max_degree: int):
    q_cuberoot = Decimal(q).ln().__truediv__(Decimal(3)).exp()
    omega = DComplex(Decimal("-0.5"), Decimal(3).sqrt() / 2)
    roots = [DComplex(q_cuberoot ** -4) * omega ** k for k in range(3)]
    values = [phi_and_derivative(q, z, max_degree) for z in roots]
    alpha = []
    beta = []
    for residue in range(3):
        a = -q_cuberoot ** -1 / 9 * sum(
            omega ** (k * (residue + 1)) * values[k][0] for k in range(3)
        )
        b = q_cuberoot ** -1 / 9 * sum(
            omega ** (k * (residue + 1))
            * (2 * roots[k] * values[k][1] - values[k][0])
            for k in range(3)
        )
        alpha.append(a.real)
        beta.append(b.real)
    return alpha, beta


def write_csv(path: Path, moments, q, product, log_derivative, alpha, beta):
    rows = []
    zeta_a_2 = Decimal(1) / (1 - Decimal(1) / q)
    q_cuberoot = Decimal(q).ln().__truediv__(Decimal(3)).exp()
    for g in sorted(int(key) for key in moments):
        numerator, denominator = moments[str(g)]
        exact = Decimal(numerator) / denominator
        principal = product / (2 * zeta_a_2) * q ** (2 * g + 1) * (
            2 * g + 2 + 4 * log_derivative
        )
        normalized = (exact - principal) / (q_cuberoot ** (2 * g))
        residue = g % 3
        line = alpha[residue] * g + beta[residue]
        rows.append((g, residue, numerator, denominator, normalized, line, normalized - line))

    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(
            [
                "g",
                "residue_class",
                "M1_numerator",
                "M1_denominator",
                "normalized_exact",
                "theoretical_line",
                "residual",
            ]
        )
        for g, residue, numerator, denominator, normalized, line, residual in rows:
            writer.writerow(
                [
                    g,
                    residue,
                    numerator,
                    denominator,
                    f"{normalized:.15f}",
                    f"{line:.15f}",
                    f"{residual:.15f}",
                ]
            )
    return rows


def write_plot(path: Path, rows, alpha, beta):
    import matplotlib as mpl

    mpl.use("Agg")
    mpl.rcParams["pdf.fonttype"] = 42
    mpl.rcParams["ps.fonttype"] = 42
    mpl.rcParams["font.family"] = "DejaVu Sans"
    import matplotlib.pyplot as plt

    colors = ["#1f77b4", "#d62728", "#2ca02c"]
    markers = ["o", "s", "^"]
    fig, ax = plt.subplots(figsize=(7.15, 4.65), constrained_layout=True)
    for residue in range(3):
        points = [row for row in rows if row[1] == residue and 3 <= row[0] <= 14]
        xs = [row[0] for row in points]
        ys = [float(row[4]) for row in points]
        ax.scatter(
            xs,
            ys,
            s=42,
            marker=markers[residue],
            color=colors[residue],
            label=rf"exact, $g\equiv {residue}\ (\mathrm{{mod}}\ 3)$",
            zorder=3,
        )
        x0, x1 = min(xs) - 0.35, max(xs) + 0.35
        ax.plot(
            [x0, x1],
            [float(alpha[residue]) * x0 + float(beta[residue]), float(alpha[residue]) * x1 + float(beta[residue])],
            color=colors[residue],
            linewidth=1.7,
            label=rf"$\alpha_{residue}g+\beta_{residue}$",
        )
    ax.set_xlabel(r"genus $g$")
    ax.set_ylabel(r"$Y_g=3^{-2g/3}(M_1(g)-\mathcal{Q}_g)$")
    ax.set_xticks(range(3, 15))
    ax.grid(True, color="#d9d9d9", linewidth=0.65, alpha=0.75)
    ax.legend(ncol=2, fontsize=8.5, frameon=True)
    ax.set_axisbelow(True)
    fig.savefig(path, format="pdf", metadata={"Creator": "period_three_q3_reproduce.py"})
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-degree", type=int, default=200)
    parser.add_argument("--digits", type=int, default=100)
    args = parser.parse_args()
    getcontext().prec = args.digits

    base = Path(__file__).resolve().parent
    moments = json.loads((base / "M1_exact_15.json").read_text(encoding="utf-8"))
    q = 3
    product, log_derivative = principal_constants(q, args.max_degree)
    alpha, beta = periodic_coefficients(q, args.max_degree)
    rows = write_csv(
        base / "period_three_q3_data_g15.csv",
        moments,
        q,
        product,
        log_derivative,
        alpha,
        beta,
    )
    write_plot(base / "period_three_q3_g14.pdf", rows, alpha, beta)

    print("P(1) =", f"{product:.30f}")
    print("P'/((log q)P)(1) =", f"{log_derivative:.30f}")
    for residue in range(3):
        print(
            f"m={residue}: alpha={alpha[residue]:.20f} "
            f"beta={beta[residue]:.20f}"
        )


if __name__ == "__main__":
    main()

